Efficient Constrained Dynamics Algorithms based on an Equivalent LQR Formulation using Gauss' Principle of Least Constraint

We derive a family of efficient constrained dynamics algorithms by formulating an equivalent linear quadratic regulator (LQR) problem using Gauss principle of least constraint and solving it using dynamic programming. Our approach builds upon the pioneering (but largely unknown) O(n + m^2d + m^3) solver by Popov and Vereshchagin (PV), where n, m and d are the number of joints, number of constraints and the kinematic tree depth respectively. We provide an expository derivation for the original PV solver and extend it to floating-base kinematic trees with constraints allowed on any link. We make new connections between the LQR's dual Hessian and the inverse operational space inertia matrix (OSIM), permitting efficient OSIM computation, which we further accelerate using matrix inversion lemma. By generalizing the elimination ordering and accounting for MUJOCO-type soft constraints, we derive two original O(n + m) complexity solvers. Our numerical results indicate that significant simulation speed-up can be achieved for high dimensional robots like quadrupeds and humanoids using our algorithms as they scale better than the widely used O(nd^2 + m^2d + d^2m) LTL algorithm of Featherstone. The derivation through the LQR-constrained dynamics connection can make our algorithm accessible to a wider audience and enable cross-fertilization of software and research results between the fields

==> graphics/plot_OSIM.py <==
import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 


import numpy as np

species = ('PV-f', 'PV', 'EFP', 'LTL')
op_labels = []
op_labels.append(('$I^A$', '$K^A$', '$L^A_1$', '$\Lambda$', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$M$', '$L^TL$', '$J$', '$Y$', '$\Lambda^{-1}$', 'chol'))
width = 0.15  # the width of the bars: can also be len(x) sequence
gap = 0.70
fig, ax = plt.subplots()
edgecolor = 'purple'
#12 con

instruction_counts = {
    'PV-f': np.array([4979,	8339,	9449,	12081,	12081,	12081]),
    'PV': np.array([4980,	8340,	11847,	12497,	12497,	12497]),
    'EFP': np.array([4980,	8232,	14922,	15572,	15572,	15572]),
    'LTL': np.array([7260,	10963,	13411,	16387,	18301,	18951])
}

bottom = np.zeros(4)
br = np.array(np.arange(4)*width)
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

#18 con

instruction_counts = {
    'PV-f': np.array([4979,	9320,	10697,	13835,    13835,	13835 ]),
    'PV': np.array([4980,	9321,	14535,	16644,	16644,	16644]),
    'EFP': np.array([4980,	9176,	18587,	20696,	20696,	20696]),
    'LTL': np.array([7260,	10963,	14393,	18233,	21422,	23531])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

# 24 con

instruction_counts = {
    'PV-f': np.array([4979,	10298,	11942,	15586,    15586,	15586]), # '
    'EFP': np.array([4980, 10118, 22645, 27545, 27545, 27545]),
    'PV': np.array([4980, 10299,	17616,	22516, 22516, 22516]),
    'LTL': np.array([7260, 10963, 15375, 20079,	24939,	29839])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap*2
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

    
plt.xticks([0 + width, gap + width, gap*2 + width],  ['12(FF)', '18(FFH)', '24(FFHH)'])
    

# ax.set_title('Comparing OSIM algorithms for Atlas robot')
ax.set_xlabel('Number of constraints')
ax.set_ylabel('Number of operations')
ax.grid(axis='y')

plt.savefig('graphics/OSIM_atlas.pgf')
# import tikzplotlib
# tikzplotlib.save("graphics/OSIM_atlas.pgf")
plt.show()

==> graphics/plot_OSIM_go1.py <==
import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 16}

matplotlib.rc('font', **font)

import matplotlib.pyplot as plt

import numpy as np

species = ('PV-f', 'PV', 'EFP', 'LTL')
op_labels = []
op_labels.append(('$I^A$', '$K^A$', '$L^A_1$', '$\Lambda$', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$M$', '$L^TL$', '$J$', '$Y$', '$\Lambda^{-1}$', 'chol'))
width = 0.15  # the width of the bars: can also be len(x) sequence
gap = 0.70
fig, ax = plt.subplots()
edgecolor = 'purple'

#6 con

instruction_counts = {
    'PV-f': np.array([2138,2719,2797,3861,3861,3861]),
    'PV': np.array([2138,2719,4105,4196,4196,4196]),
    'EFP': np.array([2138,2700,4747,4838,4838,4838]),
    'LTL': np.array([2307,3175,3595,4081,4384,4475])
}

bottom = np.zeros(4)
br = np.array(np.arange(4)*width)
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

#12 con

instruction_counts = {
    'PV-f': np.array([2138,3295,3451,4895,4895,4895]),
    'PV': np.array([2138,3295,5794,6444,6444,6444]),
    'EFP': np.array([2138,3258,7078,7728,7728,7728]),
    'LTL': np.array([2307,3175,4015,4987,5989,6639])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count
    
plt.xticks([0 + width, gap + width],  ['6(F$_3$F$_3$)', '12(F$_3$F$_3$F$_3$F$_3$)'])
    

# ax.set_title('Comparing OSIM algorithms for Go1 robot')
ax.set_xlabel('Number of constraints')
ax.set_ylabel('Number of operations')
ax.grid(axis='y')
plt.rc('axes', labelsize=16) 

plt.savefig('graphics/OSIM_go1.pgf')
plt.show()

==> graphics/plot_OSIM_iiwa.py <==
import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

# font = {'family' : 'normal',
#         # 'weight' : 'bold',
#         'size'   : 16}
# plt.rc('axes', labelsize=16) 

import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 16}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 

import numpy as np

species = ('PV', 'EFP', 'LTL')
op_labels = []
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$M$', '$L^TL$', '$J$', '$Y$', '$\Lambda^{-1}$', 'chol'))
width = 0.10  # the width of the bars: can also be len(x) sequence
gap = 0.40
fig, ax = plt.subplots()
edgecolor = 'purple'
#3 con

instruction_counts = {
    'PV': np.array([1052, 1705, 1808, 1822, 1822, 1822]),
    'EFP': np.array([1052,1578, 2170, 2184, 2184, 2184]),
    'LTL': np.array([952, 1071, 1402, 1549, 1627, 1641 ])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width)
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

#6 con

instruction_counts = {
    'PV': np.array([1031,2302,2624,2715,2715,2715]),
    'EFP': np.array([1031, 2082, 3397, 3488, 3488, 3488]),
    'LTL': np.array([952, 1071, 1737, 2031, 2304,2395])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

    
plt.xticks([0 + width, gap + width],  ['3(H$_3)$', '6(H)'])
    

# ax.set_title('Comparing OSIM algorithms for Iiwa robot')
ax.set_xlabel('Number of constraints')
ax.set_ylabel('Number of CPU instructions')
ax.grid(axis='y')

plt.savefig('graphics/OSIM_iiwa.pgf')
plt.show()

==> graphics/plot_OSIM_talos.py <==
import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})


import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 





import numpy as np

species = ('PV-f', 'PV', 'EFP', 'LTL')
op_labels = []
op_labels.append(('$I^A$', '$K^A$', '$L^A_1$', '$\Lambda$', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$I^A$', '$K^A$', '$\Lambda^{-1}$', 'chol', '', ''))
op_labels.append(('$M$', '$L^TL$', '$J$', '$Y$', '$\Lambda^{-1}$', 'chol'))
width = 0.15  # the width of the bars: can also be len(x) sequence
gap = 0.70
fig, ax = plt.subplots()
edgecolor = 'purple'
#12 con



instruction_counts = {
    'PV-f': np.array([7641,9612,10146,11842,11842,11842]),
    'PV': np.array([7641,9614,12509,13159,13159,13159]),
    'EFP': np.array([7641,9543,14319,14969,14969,14969]),
    'LTL': np.array([12159,19509,21325,23053,24415,25065])
}

bottom = np.zeros(4)
br = np.array(np.arange(4)*width)
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

#18 con

instruction_counts = {
    'PV-f': np.array([7641,11376,12369,14487,14487, 14487]),
    'PV': np.array([7641,11378,16058,18167,18167,18167]),
    'EFP': np.array([7641,11246,19478,21587,21587,21587]),
    'LTL': np.array([12159,19509,22489,25753,28558,30667])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

# 24 con

instruction_counts = {
    'PV-f': np.array([7641,13139,14699,18175,18175,18175]), # '
    'EFP': np.array([7641,12948,25032,29932,29932,29932]),
    'PV': np.array([7641,13141,20074,24974,24974,24974]),
    'LTL': np.array([12159,19509,23653,28453,33241,38141])
}

bottom = np.zeros(len(species))
br = np.array(np.arange(len(species))*width) + gap*2
for i in range(len(instruction_counts['EFP'])):
    instruction_count = []
    ins_labels = []
    for j in range(len(species)):
        instruction_count.append(instruction_counts[species[j]][i])
        ins_labels.append(op_labels[j][i])
    p = ax.bar(br, np.array(instruction_count) - bottom, width =width, label=species, bottom=bottom, edgecolor=edgecolor, color=['cyan', 'pink', 'yellow', 'magenta'])
    ax.bar_label(p, labels = ins_labels, label_type='center')
    ax.legend(p, species)
    bottom = instruction_count

    
plt.xticks([0 + width, gap + width, gap*2 + width],  ['12(FF)', '18(FFH)', '24(FFHH)'])
    

# ax.set_title('Comparing OSIM algorithms for Talos robot')
ax.set_xlabel('Number of constraints')
ax.set_ylabel('Number of operations')
ax.grid(axis='y')

plt.savefig('graphics/OSIM_talos.pgf')
plt.show()

==> graphics/plot_con_residual.py <==
# load a .mat file
import scipy.io as sio
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.lines as lines

import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 

# load the .mat file
mat_contents = sio.loadmat('constraint_residuals.mat')

# get the data
PV_q_res = mat_contents['PV_con_res']
soft_q_res = mat_contents['soft_con_res']
LTL_soft_q_res = mat_contents['LTL_soft_con_res']
LTL_q_res = mat_contents['LTL_con_res']
early_q_res = mat_contents['early_con_res']

plt.semilogy()
# plot a whisker plot of soft_q_res
plt.boxplot(PV_q_res, showfliers=False, medianprops=dict(color='black'))
col = 'green'
plt.boxplot(LTL_soft_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col),)
col = 'magenta'
plt.boxplot(LTL_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col),)
col = 'cyan'
plt.boxplot(early_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col))
col = 'blue'
plt.boxplot(soft_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col),)

black = lines.Line2D([0], [0],color='black', label='PV')
yellow = lines.Line2D([0], [0],color='blue', label='PV-s')
magenta = lines.Line2D([0], [0],color='green', label='LTL-s')
green = lines.Line2D([0], [0],color='magenta', label='LTL')
cyan = lines.Line2D([0], [0],color='cyan', label='PV-e')
plt.legend(handles=[black, yellow, magenta, green, cyan])

# plt.title('Constraint residuals for different soft gauss weights')
plt.xlabel('Soft gauss weights (exponent of 10)') 
plt.ylabel('Constraint residual ($\\mathrm{ms}^{-2}$)')

plt.savefig('constraint_residuals.pgf')
plt.show()



==> graphics/plot_ladder.py <==
# Plot the timings benchmarking of PV, PV-s, Mujoco, Pinocchio and Pinocchio-CG
import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

import pandas as pd
import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 
import numpy

data = pd.read_excel('./ladder_benchmarking.ods', engine='odf')

ndata = data.to_numpy()


plt.figure()


plt.plot(numpy.array(list(range(1, 12)))*6, ndata[:,1], '-o')
plt.plot(numpy.array(list(range(1, 12)))*6, ndata[:,0], '-o')
plt.plot(numpy.array(list(range(1, 12)))*6, ndata[:,2], '-o')
plt.plot(numpy.array(list(range(1, 12)))*6, ndata[:,3], '-o')
plt.plot(numpy.array(list(range(1, 12)))*6, ndata[:,4], '-o')
# plt.plot(ndata[0,2], ndata[2:12,2])
# plt.plot(ndata[0,3], ndata[2:12,3])
# plt.plot(ndata[0,4], ndata[2:12,4])
# plt.plot(ndata[1:22,0], ndata[1:22,5])

plt.grid()

plt.xlabel('Number of constraints')
plt.ylabel('Computation time (microseconds)')
# plt.title('Ladder benchmarking')
plt.legend(["Pv", "Pv-e", "LTL", "PV-s", "LTL-s"])
plt.savefig('graphics/ladder_scaling.pgf')

plt.show()



==> graphics/plot_long_tree_OSIM.py <==
# plot a 10 X 200 matrix as 10 lineplots

import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})

import matplotlib.pyplot as plt

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16) 
import numpy as np

# load a csv file
A = np.loadtxt('long_tree.csv', delimiter=',')


fig, ax = plt.subplots()
for i in range(A.shape[1]):
    ax.plot(A[:, i])

ax.legend(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10'), fancybox=True, framealpha=0.4)

ax.set_xlabel('Number of links in the stem')
ax.set_ylabel('Ratio of operation count, PV:EFP$')
# ax.set_title('Ratio of CPU instructions for different num of branches')
ax.grid()

plt.savefig('graphics/OSIM_long_tree.pgf')
plt.show()


==> graphics/plot_long_tree_osim_shortstalk.py <==
# plot a 10 X 200 matrix as 10 lineplots

import matplotlib
# matplotlib.use("pgf")



import matplotlib.pyplot as plt

# matplotlib.rcParams.update({
#     "pgf.texsystem": "pdflatex",
#     'font.family': 'serif',
#     'text.usetex': True,
#     'pgf.rcfonts': True,
# })

# font = {'family' : 'normal',
#         # 'weight' : 'bold',
#         'size'   : 14}
# matplotlib.rc('font', **font)
# plt.rc('axes', labelsize=16) 
import numpy as np

# load a csv file
A = np.loadtxt('graphics/long_tree_osim_short_stalk.csv', delimiter=',')


fig, ax = plt.subplots()
for i in range(A.shape[1]):
    ax.plot(A[:, i])

ax.legend(('1', '2', '3', '4', '5', '6', '7', '8', '9', '10'), fancybox=True, framealpha=0.4)

ax.set_xlabel('Number of links in the stem')
ax.set_ylabel('Ratio of operation count, PV:EFP$')
# ax.set_title('Ratio of CPU instructions for different num of branches')
ax.grid()

# plt.savefig('graphics/OSIM_long_tree.pgf')
plt.show()


==> graphics/plot_qdd_residuals.py <==
# load a .mat file
import scipy.io as sio
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.lines as lines

import matplotlib
matplotlib.use("pgf")

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': True,
})

font = {'family' : 'normal',
        # 'weight' : 'bold',
        'size'   : 14}
matplotlib.rc('font', **font)
plt.rc('axes', labelsize=16)

# load the .mat file
mat_contents = sio.loadmat('qdd_residuals.mat')

# get the data
soft_q_res = mat_contents['soft_q_res']
LTL_soft_q_res = mat_contents['LTL_soft_q_res']
LTL_q_res = mat_contents['LTL_q_res']
early_q_res = mat_contents['early_q_res']

plt.semilogy()
# plot a whisker plot of soft_q_res
plt.boxplot(soft_q_res, showfliers=False, medianprops=dict(color='blue'),
    boxprops=dict(color='blue'),
    whiskerprops=dict(color='blue'),
    capprops=dict(color='blue'))
col = 'green'
plt.boxplot(LTL_soft_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col),)
col = 'magenta'
plt.boxplot(LTL_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col),)
col = 'cyan'
plt.boxplot(early_q_res, showfliers=False, boxprops=dict(color=col), 
            whiskerprops=dict(color=col),
            capprops=dict(color=col),
            medianprops=dict(color=col))

black = lines.Line2D([0], [0],color='blue', label='PV-s')
magenta = lines.Line2D([0], [0],color='green', label='LTL-s')
green = lines.Line2D([0], [0],color='magenta', label='LTL')
cyan = lines.Line2D([0], [0],color='cyan', label='PV-e')
plt.legend(handles=[black, magenta, green, cyan])

# plt.title('Residuals of $\\mathbf{\\ddot{q}}^*$ w.r.t PV')
plt.xlabel('Soft gauss weights (exponent of 10)') 
plt.ylabel('$\\mathbf{\\ddot{q}}^*$ residual ($\\mathrm{rads}^{-2}$)')

plt.savefig('qdd_residuals.pgf')
plt.show()


